Achieving the Dispatchability of Distribution Feeders through Prosumers Data Driven Forecasting and Model Predictive Control of Electrochemical Storage

We propose and experimentally validate a control strategy to dispatch the operation of a distribution feeder interfacing heterogeneous prosumers by using a grid-connected battery energy storage system (BESS) as a controllable element coupled with a minimally invasive monitoring infrastructure. It consists in a two-stage procedure: day-ahead dispatch planning, where the feeder 5-minute average power consumption trajectory for the next day of operation (called \emph{dispatch plan}) is determined, and intra-day/real-time operation, where the mismatch with respect to the \emph{dispatch plan} is corrected by applying receding horizon model predictive control (MPC) to decide the BESS charging/discharging profile while accounting for operational constraints. The consumption forecast necessary to compute the \emph{dispatch plan} and the battery model for the MPC algorithm are built by applying adaptive data driven methodologies. The discussed control framework currently operates on a daily basis to dispatch the operation of a 20~kV feeder of the EPFL university campus using a 750~kW/500~kWh lithium titanate BESS.

==> fig/newresults/replace.py <==
import re
import subprocess


toreplace = {}

toreplace['Preal'] = '$\widehat{P}$'
toreplace['Phat'] = '$P$'
toreplace['Lreal'] = '$L$'

toreplace['Uncertainitysets'] = '$(l^\downarrow,l^\uparrow)$'
toreplace['Expectedvalue'] = '$\widehat{L}$'
toreplace['Offsetprofile'] = '$F^o$'

toreplace['wattpersquaremeter'] = '$\SI{}{\kilo\watt\per\square\meter}$'
toreplace['percent'] = '\%'

toreplace['hours'] = 'hours~UTC'


#toreplace['white\\!70\\!black'] = 'white!70!black,draw=white'







f = open('.replacelegend.sh','w')


for k in toreplace.keys():
  rp = toreplace[k].replace('\\', '\\\\\\\\' ).replace('$', '\\$' ).replace('(', '\\(').replace(')', '\\)')
  
  
  rp.replace('!', '\\!')
  
  cmd = "sed -i s="+k+"="+rp+"=g *.tex"

  f.write(cmd+'\n')  
  

f.close()
 
